CFARnet: deep learning for target detection with constant false alarm rate

We consider the problem of target detection with a constant false alarm rate (CFAR). This constraint is crucial in many practical applications and is a standard requirement in classical composite hypothesis testing. In settings where classical approaches are computationally expensive or where only data samples are given, machine learning methodologies are advantageous. CFAR is less understood in these settings. To close this gap, we introduce a framework of CFAR constrained detectors. Theoretically, we prove that a CFAR constrained Bayes optimal detector is asymptotically equivalent to the classical generalized likelihood ratio test (GLRT). Practically, we develop a deep learning framework for fitting neural networks that approximate it. Experiments of target detection in different setting demonstrate that the proposed CFARnet allows a flexible tradeoff between CFAR and accuracy.

==> plots_old/old/nongaussian_cfar_tzvi.py <==
# -*- coding: utf-8 -*-
"""Copy of nongaussian_cfar_tzvi.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1VdxtMDBao28OU3i-mEkneZWzs8LOXDwS
"""

#@title Imports and Utils

import numpy as np
import matplotlib.pyplot as plt
from sklearn.metrics import accuracy_score, roc_auc_score, roc_curve
import torch
from torch import nn
import tqdm
exp_name = 'Gaussain'
def my_roc_curve(y, yhat, U=50, num_thresholds=10000):
  tr = np.linspace(-U, U, num_thresholds)
  z = (yhat[y==0])
  fpr = np.mean(z[None,:]>=tr[:,None],1)
  z = (yhat[y==1])
  tpr = np.mean(z[None,:]>=tr[:,None],1)
  return fpr, tpr, tr

#@title Generate data

def rand_nongaussian(size,alpha=0):
  # return (1-alpha)*randn(0,1)+alpha*2*randn(0,large_var)
  a = (np.random.uniform(size=size)<=alpha)
  return ((1.-a)+a*np.sqrt(100.))*np.random.normal(size=size)


def generate_x(target_vector, sigmas):
  N = sigmas.shape[0]
  target_amplitudes = np.random.normal(size=(N,1))
  x = target_amplitudes*target_vector + sigmas * rand_nongaussian(size=(N,d))
  return x

def generate_data(N, target_vector, sigmas_low, sigmas_high):
  sigmas0 = np.random.uniform(low=sigmas_low, high=sigmas_high, size=(N,1))
  x0 = generate_x(0.0*target_vector, sigmas0)
  y0 = np.zeros(N)
  sigmas1 = np.random.uniform(low=sigmas_low, high=sigmas_high, size=(N,1))
  x1 = generate_x(1.0*target_vector, sigmas1)
  y1 = np.ones(N)
  x = np.concatenate([x0, x1], 0)
  y = np.concatenate([y0, y1], 0)
  return x, y

#@title GLRT

class GLRTDetector:

    def soft_predict(self, x):
        _, d = x.shape
        sigma_hat2 = np.var(x, 1)
        yhat = d * np.mean(x, 1) ** 2 / sigma_hat2
        return yhat

    def predict_threshold(self, x, thresh):
        soft_pred = self.soft_predict(x)
        y = 2 * (np.float16(soft_pred > thresh) - 0.5)
        return y

    def predict(self, x):
        y = self.predict_threshold(x, 0.5)
        return y

    def score(self, X, y, sample_weight=None):
        return accuracy_score(y, self.predict(X), sample_weight=sample_weight)

    def auc_score(self, X, y, sample_weight=None):
        return roc_auc_score(y, self.soft_predict(X))

#@title torch utils

def mom(X,Y):
  m1 = torch.mean((torch.mean(X,dim=1)-torch.mean(Y,dim=1))**2)
  m2 = torch.mean((torch.mean(X**2,dim=1)-torch.mean(Y**2,dim=1))**2) 
  m3 = torch.mean((torch.mean(torch.pow(X,3),dim=1)-torch.mean(torch.pow(Y,3),dim=1))**2)
  m4 = torch.mean((torch.mean(torch.pow(X,4),dim=1)-torch.mean(torch.pow(Y,4),dim=1))**2)
  return m1+m2+m3+m4

def generate_nonlinear_features(x):
  f1 = torch.mean(x, 1).reshape(-1, 1)
  f2 = torch.mean((x-f1)**2, 1).reshape(-1, 1)
  f3 = torch.median(x, 1).values.reshape(-1, 1)
  f4 = torch.median((x-f3)**2,1).values.reshape(-1, 1)
  return torch.cat([f1,f2,f3,f4], 1)

#@title Standard NN

class NN():
    def __init__(self):
        self.model = nn.Sequential(
            nn.Linear(4, 100),
            nn.ReLU(),
            nn.Linear
            (100, 1)
        )
        self.optimizer = torch.optim.Adam(self.model.parameters(), lr=0.01)
        self.loss = torch.nn.BCELoss()

    def fit(self, batch_size, target_vector, sigmas_low, sigmas_high,  iters=100000):
        losses = []
        for it in range(iters):
            x, y = generate_data(batch_size, target_vector, sigmas_low, sigmas_high)
            x_b, y_b = torch.from_numpy(x).float(), torch.from_numpy(y).float().reshape(-1,1)
            inp = generate_nonlinear_features(x_b)


            self.optimizer.zero_grad()
            yhat = torch.nn.Sigmoid()(self.model(inp))
            loss = self.loss(yhat, y_b)
            losses.append(loss.item())
            loss.backward()
            if it % 1000 == 0:
                print(it, np.mean(losses))
                losses = []
            self.optimizer.step()

    def soft_predict(self, x):
        x = torch.from_numpy(x).float()
        inp = generate_nonlinear_features(x)
        yhat = torch.nn.Sigmoid()(self.model(inp))
        y_hat = yhat.data.numpy().reshape(-1)
        return y_hat

#@title CFARnet

class CFARnet():
    def __init__(self,alpha):
        self.model = nn.Sequential(
            nn.Linear(4, 100),
            nn.ReLU(),
            nn.Linear
            (100, 1)
        )
        self.optimizer = torch.optim.Adam(self.model.parameters(), lr=0.01)
        self.loss = torch.nn.BCELoss()
        self.alpha = alpha

    def fit(self, batch_size, target_vector, sigmas_low, sigmas_high,  iters=100000):
        losses = []
        for it in range(iters):
            x, y = generate_data(batch_size, target_vector, sigmas_low, sigmas_high)
            x_b, y_b = torch.from_numpy(x).float(), torch.from_numpy(y).float().reshape(-1,1)
            inp = generate_nonlinear_features(x_b)

            # generate another two batches of H0 for cfar
            sigmas = np.random.uniform(low=sigmas_low, high=sigmas_high) * np.ones((batch_size*4,1))
            x_1 = generate_x(0.0*target_vector, sigmas)
            x_b_1 = torch.from_numpy(x_1).float()
            inp_1 = generate_nonlinear_features(x_b_1)
            sigmas = np.random.uniform(low=sigmas_low, high=sigmas_high) * np.ones((batch_size*4,1))
            x_2 = generate_x(0.0*target_vector, sigmas)
            x_b_2 = torch.from_numpy(x_2).float()
            inp_2 = generate_nonlinear_features(x_b_2)

            self.optimizer.zero_grad()
            yhat = torch.nn.Sigmoid()(self.model(inp))
            loss_classifier = self.loss(yhat, y_b)
            yhat_1 = torch.nn.Sigmoid()(self.model(inp_1))
            yhat_2 = torch.nn.Sigmoid()(self.model(inp_2))
            loss_regularizer = mom(yhat_1,yhat_2)
            loss = loss_classifier + self.alpha*loss_regularizer
            losses.append(loss.item())
            loss.backward()

            if it % 1000 == 0:
                print(it, np.mean(losses))
                losses = []
            self.optimizer.step()

    def soft_predict(self, x):
        x = torch.from_numpy(x).float()
        inp = generate_nonlinear_features(x)
        yhat = torch.nn.Sigmoid()(self.model(inp))
        y_hat = yhat.data.numpy().reshape(-1)
        return y_hat

d = 10
target_vector = np.ones((1,d))

glrt_detector = GLRTDetector()


nn_detector = NN()
nn_detector.fit(100, target_vector, 0.5, 1., iters=3000)


cfar_detector = CFARnet(5.0)
cfar_detector.fit(100, target_vector, 0.5, 1., iters=3000)

N_test = 10000


x_test1, y_test1 = generate_data(N_test, target_vector, sigmas_low=.5, sigmas_high=.5)
x_test2, y_test2 = generate_data(N_test, target_vector, sigmas_low=1, sigmas_high=1)

y_predict_glrt1 = glrt_detector.soft_predict(x_test1)
y_predict_glrt2 = glrt_detector.soft_predict(x_test2)

y_predict_nn1 = nn_detector.soft_predict(x_test1)
y_predict_nn2 = nn_detector.soft_predict(x_test2)


y_predict_cfar1 = cfar_detector.soft_predict(x_test1)
y_predict_cfar2 = cfar_detector.soft_predict(x_test2)


SMALL_SIZE = 15
MEDIUM_SIZE = 15
BIGGER_SIZE = 15

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=SMALL_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)

plt.figure(figsize=(5,4.5), constrained_layout=True)
fpr_glrt1, tpr_glrt1, tr_glrt1 = my_roc_curve(y_test1, y_predict_glrt1)
fpr_glrt2, tpr_glrt2, tr_glrt2 = my_roc_curve(y_test2, y_predict_glrt2)
plt.plot(tr_glrt1, fpr_glrt1, label='$\sigma=0.5$')
plt.plot(tr_glrt2, fpr_glrt2, label='$\sigma=1$')
plt.xlim([0,10])
plt.title('GLRT')
plt.xlabel('threshold')
plt.ylabel('fpr')
plt.legend()
plt.savefig(f'glrt_{exp_name}.png')
plt.show()

plt.figure(figsize=(5,4.5), constrained_layout=True)
fpr_nn1, tpr_nn1, tr_nn1 = my_roc_curve(y_test1, y_predict_nn1)
fpr_nn2, tpr_nn2, tr_nn2 = my_roc_curve(y_test2, y_predict_nn2)
plt.plot(tr_nn1, fpr_nn1, label='$\sigma=0.5$')
plt.plot(tr_nn2, fpr_nn2, label='$\sigma=1$')
plt.xlim([0, 1])
plt.title('NET')
plt.xlabel('threshold')
plt.ylabel('fpr')
plt.legend()
plt.savefig(f'nn_{exp_name}.png')
plt.show()

plt.figure(figsize=(5,4.5), constrained_layout=True)
fpr_cfar1, tpr_cfar1, tr_cfar1 = my_roc_curve(y_test1, y_predict_cfar1)
fpr_cfar2, tpr_cfar2, tr_cfar2 = my_roc_curve(y_test2, y_predict_cfar2)
plt.plot(tr_cfar1, fpr_cfar1, label='$\sigma=0.5$')
plt.plot(tr_cfar2, fpr_cfar2, label='$\sigma=1$')
plt.xlim([0, 1])
plt.xlabel('threshold')
plt.ylabel('fpr')
plt.legend()
plt.title('CFAR-NET')
plt.savefig(f'cfarnet_{exp_name}.png')
plt.show()

plt.figure(figsize=(5,4.5), constrained_layout=True)

plt.plot(fpr_glrt1, tpr_glrt1, label='GLRT')
plt.plot(fpr_nn1, tpr_nn1, label='NET')
plt.plot(fpr_cfar1, tpr_cfar1, label='CFAR-NET')
# plt.xlim([0, .3])
plt.title('$\sigma=0.5$')
plt.xlabel('fpr')
plt.ylabel('tpr')
plt.legend()
plt.savefig(f'sigma05_{exp_name}.png')
plt.show()

plt.figure(figsize=(5, 4.5), constrained_layout=True)
plt.plot(fpr_glrt2, tpr_glrt2, label='GLRT')
plt.plot(fpr_nn2, tpr_nn2, label='NET')
plt.plot(fpr_cfar2, tpr_cfar2, label='CFAR-NET')
# plt.xlim([0, .3])
plt.legend()
plt.title('$\sigma=1$')
plt.xlabel('fpr')
plt.ylabel('tpr')
plt.savefig(f'sigma1_{exp_name}.png')
plt.show()

print('-------')


